Risk-Neutral Pricing and Hedging of In-Play Football Bets

A risk-neutral valuation framework is developed for pricing and hedging in-play football bets based on modelling scores by independent Poisson processes with constant intensities. The Fundamental Theorems of Asset Pricing are applied to this set-up which enables us to derive novel arbitrage-free valuation formul\ae\ for contracts currently traded in the market. We also describe how to calibrate the model to the market and how trades can be replicated and hedged.

==> compile.sh <==
pdflatex "Football HEAD.tex"
bibtex "Football HEAD"
pdflatex "Football HEAD.tex"

